First-Order Modal Logic in HOL: Deep and Shallow Embeddings with Automated Faithfulness (Extended Preprint)

We extend, in Isabelle/HOL, the deep-and-shallow embedding methodology of our prior work from propositional to first-order modal logic (FML) with constant-domain Kripke semantics. Three embeddings of FML into classical higher-order logic (HOL) are provided side by side: a deep embedding, a heavyweight maximal-shallow embedding, and a lightweight minimal-shallow embedding. The minimal-shallow embedding is presented as an Isabelle/HOL locale, parametrised by an accessibility relation, a world-indexed interpretation, a universe of worlds, and a variable assignment; the locale form admits a global faithfulness theorem, stating that quantifying over all minimal-shallow interpretations recovers exactly deep validity. A central technical contribution is a mechanisation, for FML under constant-domain Kripke semantics, of the (countable) downward L\"owenheim-Skolem theorem, which underpins the automation of our faithfulness proof between the deep and minimal-shallow embeddings. Deploying it inside an extension of the minimal-shallow locale resolves the surjectivity problem that arises against an uncountable domain of individuals - where the locale's variable assignment, having countable domain V = nat, cannot be surjective onto the domain - and thereby yields faithfulness over the full domain. The construction saturates the individual domain and the world universe simultaneously, so it applies to arbitrary, possibly uncountable, domains of both individuals and worlds. Since prior work treats only propositional logics, with quantification at most over truth values, we develop here the substitution machinery (free/bound-variable predicates, the fresh-variable function, capture-avoiding substitution, alphabetic renaming, the substitutability predicate, the substitution lemma, and size-based induction principles) needed for the first-order quantifiers.

==> anc/LICENSE <==
Copyright (c) 2026 Christoph Benzmüller and Daniel Kirchner.

This work — the MinFMLinHOL Isabelle/HOL development — is licensed under the
Creative Commons Attribution 4.0 International License (CC BY 4.0).

You are free to share and adapt the material for any purpose, even
commercially, provided you give appropriate credit, provide a link to the
license, and indicate if changes were made.

Full license text: https://creativecommons.org/licenses/by/4.0/legalcode
Human-readable summary: https://creativecommons.org/licenses/by/4.0/


==> anc/MinFMLinHOL_ElementarySubstructure.thy <==
theory MinFMLinHOL_ElementarySubstructure
  imports MinFMLinHOL_deep_subst_lemma "HOL-Library.Countable_Set" MinFMLinHOL_shallow_minimal_locale
begin
  primrec \<A>equivn :: \<open>\<A> \<Rightarrow> \<A> \<Rightarrow> w \<Rightarrow> nat \<Rightarrow> bool\<close> where
    "\<A>equivn R R' w 0 = (\<forall>v . R w v = R' w v)"
  | "\<A>equivn R R' w (Suc n) = (\<A>equivn R R' w n \<and> (\<forall>v . (R w v \<or> R' w v) \<longrightarrow> \<A>equivn R R' v n))"
  lemma \<A>equivnI:
    assumes "\<And>m v v' . m \<le> n \<Longrightarrow> (R^^m) w v \<Longrightarrow> R v v' = R' v v'"
    shows "\<A>equivn R R' w n"
    using assms apply (induct n arbitrary: w)
     apply simp
    apply auto
    using le_SucI apply blast
    apply (metis not_less_eq_eq relpowp_Suc_I2)
    by (metis Suc_le_mono relpowp_0_I relpowp_Suc_I2 zero_le)
  lemma L4:
    assumes "\<A>equivn R R' w (modal_depth \<phi>)"
    shows "(\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>) = (\<langle>W,R',I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>)"
    using assms
    apply(induct \<phi> arbitrary: g w) apply simp apply simp
    apply (smt RelativeTruthD.simps \<A>equivn.simps inc_induct max.cobounded1 max.cobounded2 modal_depth.simps)
    apply simp
    by (smt (verit, del_insts) RelativeTruthD.simps \<A>equivn.simps modal_depth.simps zero_induct)
\<comment>\<open>The countable downward Loewenheim-Skolem theorem for FML, mechanised.\<close>
  instance \<F> :: countable by countable_datatype
\<comment>\<open>Coincidence-of-assignments lemma: relative truth depends only on the values of the assignment on free variables.\<close>
  lemma L1: assumes "\<forall>x. x free_in \<phi> \<longrightarrow> g x = g' x" shows "(\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>) = (\<langle>W,R,I,D\<rangle>,g',w \<Turnstile>\<^sup>d \<phi>)"
    using assms by (induct \<phi> arbitrary: g g' w; simp) (blast, smt (verit) EnvMod_def, blast)
\<comment>\<open>Restricted assignments: partial maps from variables to D,\<close>
  definition restricted_assigns :: "\<F> \<Rightarrow> \<D> \<Rightarrow> (V\<rightharpoonup>D) set" where
    "restricted_assigns \<equiv> \<lambda>\<phi> D. map_of ` (lists ({x. x free_in \<phi>} \<times> Collect D))"
  lemma finite_frees: "finite {x. x free_in \<phi>}" by (induct \<phi>) auto
  definition restrict_assign :: "\<F> \<Rightarrow> (V \<Rightarrow> D) \<Rightarrow> (V\<rightharpoonup>D)" where
    "restrict_assign \<equiv> \<lambda>\<phi> g x. if x free_in \<phi> then Some (g x) else None"
  lemma restrict_assign_in_assigns:
    assumes "g ` {x. x free_in \<phi>} \<subseteq> Collect D" shows "restrict_assign \<phi> g \<in> restricted_assigns \<phi> D"
    proof -
      let ?map = "map (\<lambda>x. (x,g x)) (sorted_list_of_set {x. x free_in \<phi>})"
      have "?map \<in> lists ({x. x free_in \<phi>} \<times> Collect D)"     using assms finite_frees by fastforce
      moreover have "restrict_assign \<phi> g = map_of ?map"
        unfolding map_of_map_restrict restrict_assign_def using finite_frees by fastforce
      ultimately show ?thesis unfolding restricted_assigns_def by auto
    qed
  lemma countable_restricted_assigns: "countable (Collect S) \<Longrightarrow> countable (restricted_assigns \<phi> S)"
    by (simp add: restricted_assigns_def)
  definition unrestrict :: "(V\<Rightarrow>D option)\<Rightarrow>(V\<Rightarrow>D)" where "unrestrict \<equiv> \<lambda>g x. case g x of Some y \<Rightarrow> y | _ \<Rightarrow> undefined"
  lemma unrestrict_restrict_assign[simp]: "unrestrict (restrict_assign \<phi> g) x = (if x free_in \<phi> then g x else undefined)"
    by (simp add: restrict_assign_def unrestrict_def)
\<comment>\<open>Generic Hilbert-choice witness for a satisfiable predicate; specialised to the existential and the modal case below.\<close>
  definition witness :: "('a \<Rightarrow> bool) \<Rightarrow> 'a option" where
    "witness P \<equiv> if Ex P then Some (SOME z. P z) else None"
  lemma witness_ex: "Ex P \<Longrightarrow> \<exists>x. Some x = witness P" by (simp add: witness_def)
  lemma witness_prop: "Some x = witness P \<Longrightarrow> P x"
    by (metis option.distinct(1) option.inject someI_ex witness_def)
  definition existential_witness :: "\<W> \<Rightarrow> \<A> \<Rightarrow> \<I> \<Rightarrow> \<D> \<Rightarrow> (V \<rightharpoonup> D) \<Rightarrow> w \<Rightarrow> V \<Rightarrow> \<F> \<rightharpoonup> D" where
    "existential_witness W R I D g w y \<phi> \<equiv> witness (\<lambda>x. D x \<and> \<langle>W,R,I,D\<rangle>,unrestrict g[y \<leftarrow> x],w \<Turnstile>\<^sup>d \<phi>)"
  definition modal_witness :: "\<W> \<Rightarrow> \<A> \<Rightarrow> \<I> \<Rightarrow> \<D> \<Rightarrow> (V \<rightharpoonup> D) \<Rightarrow> w \<Rightarrow> \<F> \<rightharpoonup> w" where
    "modal_witness W R I D g w \<phi> \<equiv> witness (\<lambda>v. W v \<and> R w v \<and> \<langle>W,R,I,D\<rangle>,unrestrict g,v \<Turnstile>\<^sup>d \<phi>)"
  lemma existential_witness_I:
    assumes "\<langle>W,R,I,D\<rangle>,unrestrict g,w \<Turnstile>\<^sup>d \<exists>\<^sup>dy. \<phi>"
    obtains x where "Some x = existential_witness W R I D g w y \<phi>"
    by (metis (no_types, lifting) RelativeTruthD.simps(4) assms existential_witness_def
        witness_ex)
  lemma existential_witness_E2:
    assumes "Some x = existential_witness W R I D g w y \<phi>"
    shows "D x \<and> \<langle>W,R,I,D\<rangle>,unrestrict g[y \<leftarrow> x],w \<Turnstile>\<^sup>d \<phi>"
    by (metis (no_types, lifting) assms existential_witness_def witness_prop)
  lemma modal_witness_I:
    assumes "\<langle>W,R,I,D\<rangle>,unrestrict g,w \<Turnstile>\<^sup>d \<diamond>\<^sup>d\<phi>"
    obtains x where "Some x = modal_witness W R I D g w \<phi>"
    by (metis (no_types, lifting) assms modal_witness_def witness_ex RelativeTruthD.simps(5))
  lemma modal_witness_E2:
    assumes "Some v = modal_witness W R I D g w \<phi>"
    shows "W v \<and> R w v \<and> \<langle>W,R,I,D\<rangle>,unrestrict g,v \<Turnstile>\<^sup>d \<phi>"
    by (metis (no_types, lifting) assms modal_witness_def witness_prop)
  definition existential_witnesses :: "\<D> \<Rightarrow> \<W> \<Rightarrow> \<W> \<Rightarrow> \<A> \<Rightarrow> \<I> \<Rightarrow> \<D> \<Rightarrow> \<D>" where
    "existential_witnesses D\<^sub>0 W\<^sub>0 W R I D x \<equiv> (\<exists> \<phi> y g w .
      W\<^sub>0 w \<and> g \<in> restricted_assigns \<phi> D\<^sub>0 \<and> Some x = existential_witness W R I D g w y \<phi>)"
  lemma existential_witnesses_countable:
    assumes "countable (Collect D\<^sub>0)" and "countable (Collect W\<^sub>0)"
    shows "countable (Collect (existential_witnesses D\<^sub>0 W\<^sub>0 W R I D))" (is "countable ?set")
  proof -
    have "?set \<subseteq> (\<lambda> ((\<phi>,g),y,w) . the (existential_witness W R I D g w y \<phi>)) `
        ((SIGMA \<phi>:UNIV. restricted_assigns \<phi> D\<^sub>0)\<times>UNIV\<times>Collect W\<^sub>0)"
      unfolding existential_witness_def witness_def existential_witnesses_def image_def
      by simp blast
    thus ?thesis
      using countable_subset countable_image
      by (auto simp add: assms(1,2) countable_restricted_assigns intro: countable_subset)
  qed
  lemma existential_witnesses_subset:
    "existential_witnesses D\<^sub>0 W\<^sub>0 W R I D \<^bold>\<subseteq> D"
    by (meson existential_witness_E2 existential_witnesses_def)
  definition modal_witnesses :: "\<D> \<Rightarrow> \<W> \<Rightarrow> \<W> \<Rightarrow> \<A> \<Rightarrow> \<I> \<Rightarrow> \<D> \<Rightarrow> \<W>" where
    "modal_witnesses D\<^sub>0 W\<^sub>0 W R I D v \<equiv> (\<exists> \<phi> g w .
      W\<^sub>0 w \<and> g \<in> restricted_assigns \<phi> D\<^sub>0 \<and> Some v = modal_witness W R I D g w \<phi>)"
  lemma modal_witnesses_countable:
    assumes "countable (Collect D\<^sub>0)" and "countable (Collect W\<^sub>0)"
    shows "countable (Collect (modal_witnesses D\<^sub>0 W\<^sub>0 W R I D))" (is "countable ?set")
  proof -
    have "?set \<subseteq> (\<lambda> ((\<phi>,g),w) . the (modal_witness W R I D g w \<phi>)) ` ((SIGMA \<phi>:UNIV. restricted_assigns \<phi> D\<^sub>0)\<times>Collect W\<^sub>0)"
      unfolding modal_witness_def witness_def modal_witnesses_def image_def
      by simp blast
    thus ?thesis
      using countable_subset countable_image
      by (auto simp add: assms(1,2) countable_restricted_assigns intro: countable_subset)
  qed
  lemma modal_witnesses_subset:
    "modal_witnesses D\<^sub>0 W\<^sub>0 W R I D \<^bold>\<subseteq> W"
    by (meson modal_witness_E2 modal_witnesses_def)
  fun \<N>\<^sub>i :: "\<D>\<Rightarrow>\<W>\<Rightarrow>\<W>\<Rightarrow>\<A>\<Rightarrow>\<I>\<Rightarrow>\<D>\<Rightarrow>nat\<Rightarrow>\<D>" and \<W>\<^sub>i :: "\<D>\<Rightarrow>\<W>\<Rightarrow>\<W>\<Rightarrow>\<A>\<Rightarrow>\<I>\<Rightarrow>\<D>\<Rightarrow>nat\<Rightarrow>\<W>" where
    "\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D 0 = D\<^sub>0"
  | "\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D (Suc n) = \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n \<^bold>\<union> existential_witnesses (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n) (\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n) W R I D"
  | "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D 0 = W\<^sub>0"
  | "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D (Suc n) = \<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n \<^bold>\<union> modal_witnesses (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n) (\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n) W R I D"
  lemma
    assumes "countable (Collect D\<^sub>0)" and "countable (Collect W\<^sub>0)"
    shows countable_\<N>\<^sub>i: "countable (Collect (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n))"
      and countable_\<W>\<^sub>i: "countable (Collect (\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n))"
    by (atomize (full))
       (insert assms; induct n; simp add: Collect_disj_eq existential_witnesses_countable modal_witnesses_countable)
  lemma D\<^sub>0_in_\<N>\<^sub>i: "D\<^sub>0 \<^bold>\<subseteq> \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n"
    and W\<^sub>0_in_\<W>\<^sub>i: "W\<^sub>0 \<^bold>\<subseteq> \<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n"
    by (atomize (full)) (induct n; auto)
  lemma \<N>\<^sub>i_increasing: "\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n \<^bold>\<subseteq> \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D (Suc n)"
    and \<W>\<^sub>i_increasing: "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n \<^bold>\<subseteq> \<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D (Suc n)"
    by simp_all
  lemma \<N>\<^sub>i_monotone: "n \<le> m \<Longrightarrow> \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n \<^bold>\<subseteq> \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D m"
    by (induct "m - n" arbitrary: n m, simp)
       (metis Nat.le_imp_diff_is_add \<N>\<^sub>i_increasing add_Suc le_add2)
  lemma \<W>\<^sub>i_monotone: "n \<le> m \<Longrightarrow> \<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n \<^bold>\<subseteq> \<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D m"
    by (induct "m - n" arbitrary: n m, simp)
       (metis Nat.le_imp_diff_is_add \<W>\<^sub>i_increasing add_Suc le_add2)
  lemma \<N>\<^sub>i_subset: "\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n \<^bold>\<subseteq> D\<^sub>0 \<^bold>\<union> D"
    and \<W>\<^sub>i_subset: "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n \<^bold>\<subseteq> W\<^sub>0 \<^bold>\<union> W"
    by (atomize (full))
       (induct n; simp; metis existential_witnesses_subset modal_witnesses_subset)
  definition \<N> :: "\<D>\<Rightarrow>\<W>\<Rightarrow>\<W>\<Rightarrow>\<A>\<Rightarrow>\<I>\<Rightarrow>\<D>\<Rightarrow>\<D>" where
    "\<N> D\<^sub>0 W\<^sub>0 W R I D x \<equiv> \<exists> n . \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n x"
  definition \<W> :: "\<D>\<Rightarrow>\<W>\<Rightarrow>\<W>\<Rightarrow>\<A>\<Rightarrow>\<I>\<Rightarrow>\<D>\<Rightarrow>\<W>" where
    "\<W> D\<^sub>0 W\<^sub>0 W R I D w \<equiv> \<exists> n . \<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n w"
  lemma assumes "countable (Collect D\<^sub>0)" and "countable (Collect W\<^sub>0)"
    shows countable_\<N>: "countable (Collect (\<N> D\<^sub>0 W\<^sub>0 W R I D))"
      and countable_\<W>: "countable (Collect (\<W> D\<^sub>0 W\<^sub>0 W R I D))"
    unfolding \<N>_def \<W>_def
    by (auto simp: Collect_ex_eq assms(1,2) countable_\<N>\<^sub>i countable_\<W>\<^sub>i)
  lemma \<N>_subset: "\<N> D\<^sub>0 W\<^sub>0 W R I D \<^bold>\<subseteq> D\<^sub>0 \<^bold>\<union> D"
    by (metis \<N>\<^sub>i_subset \<N>_def)
  lemma W\<^sub>0_in_\<W>: "W\<^sub>0 \<^bold>\<subseteq> \<W> D\<^sub>0 W\<^sub>0 W R I D"
    by (metis \<W>_def W\<^sub>0_in_\<W>\<^sub>i)
  lemma \<W>_subset: "\<W> D\<^sub>0 W\<^sub>0 W R I D \<^bold>\<subseteq> W\<^sub>0 \<^bold>\<union> W"
    by (metis \<W>\<^sub>i_subset \<W>_def)
  lemma range_EnvMod: "g into D \<Longrightarrow> D v \<Longrightarrow> g[x\<leftarrow>v] into D" using EnvMod_def by auto
  lemma TarskiVaught:
    assumes "D' \<^bold>\<subseteq>  D" and "W' \<^bold>\<subseteq> W"
      and "g into D'"
      and "W' w"
      and "\<And>w g x \<phi>. W' w \<Longrightarrow> g into D' \<Longrightarrow> \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d (\<exists>\<^sup>dx. \<phi>) \<Longrightarrow> \<exists>v:D'. \<langle>W,R,I,D\<rangle>,g[x\<leftarrow>v],w \<Turnstile>\<^sup>d \<phi>"
      and "\<And>w g \<phi>. W' w \<Longrightarrow> g into D' \<Longrightarrow> \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d (\<diamond>\<^sup>d\<phi>) \<Longrightarrow> \<exists>v:W'. R w v \<and> \<langle>W,R,I,D\<rangle>,g,v \<Turnstile>\<^sup>d \<phi>"
    shows "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi> = \<langle>W',R,I,D'\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>"
    using assms by ((induct \<phi> arbitrary: g w; simp), metis range_EnvMod, metis)
  definition ElementarySubstructure ("\<langle>_,_,_,_\<rangle> \<subseteq>\<^sub>E \<langle>_,_,_,_\<rangle>") where
    "\<langle>W',R',I',D'\<rangle> \<subseteq>\<^sub>E \<langle>W,R,I,D\<rangle> \<equiv> W' \<^bold>\<subseteq> W \<and> D' \<^bold>\<subseteq>  D \<and> (\<forall> w g \<phi> . W' w \<longrightarrow> g into D' \<longrightarrow>
        \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi> = \<langle>W',R',I',D'\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>)"
  lemma all_free_in_\<N>\<^sub>i:
      assumes "g into \<N> D\<^sub>0 W\<^sub>0 W R I D"
      shows "\<exists>n. \<forall>y. y free_in \<phi> \<longrightarrow> \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n (g y)" (is "\<exists>n.\<forall>y. _ \<longrightarrow> ?\<N> n (g y)")
    by (safe intro!: exI[where x="Max ((\<lambda>y. LEAST n. \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n (g y)) ` {y. y free_in \<phi>})"])
       (metis (mono_tags) LeastI_ex Max_ge \<N>\<^sub>i_monotone \<N>_def assms finite_frees finite_imageI imageI mem_Collect_eq)
\<comment>\<open>Common setup shared by the two Tarski--Vaught cases: a stage index n at which the
   finite restriction of g lands and which already contains the world w.\<close>
  lemma stage_bound:
    assumes "\<W> D\<^sub>0 W\<^sub>0 W R I D w" and "g into \<N> D\<^sub>0 W\<^sub>0 W R I D"
    obtains n where "restrict_assign \<phi> g \<in> restricted_assigns \<phi> (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n)"
                and "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n w"
  proof -
    from assms(1) obtain n_w where n_w: "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n_w w" using \<W>_def by blast
    from assms(2) obtain n_d where n_d: "\<And>y. y free_in \<phi> \<Longrightarrow> \<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n_d (g y)"
      using all_free_in_\<N>\<^sub>i by blast
    define n where "n = max n_w n_d"
    have "restrict_assign \<phi> g \<in> restricted_assigns \<phi> (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n)"
      by (metis n_d n_def \<N>\<^sub>i_monotone image_Collect_subsetI max.cobounded2 mem_Collect_eq restrict_assign_in_assigns)
    moreover have "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n w"
      by (simp add: \<W>\<^sub>i_monotone max_def n_def n_w)
    ultimately show thesis using that by blast
  qed
\<comment>\<open>Existential witnesses lie in the limit domain \<N> (Tarski--Vaught, existential case).\<close>
  lemma ex_witness_in_limit:
    assumes "\<W> D\<^sub>0 W\<^sub>0 W R I D w" and "g into \<N> D\<^sub>0 W\<^sub>0 W R I D"
      and "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<exists>\<^sup>dx. \<phi>"
    shows "\<exists>d. \<N> D\<^sub>0 W\<^sub>0 W R I D d \<and> \<langle>W,R,I,D\<rangle>,g[x\<leftarrow>d],w \<Turnstile>\<^sup>d \<phi>"
  proof -
    obtain n where 0: "restrict_assign \<phi> g \<in> restricted_assigns \<phi> (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n)"
      and Wn: "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n w" using assms(1,2) by (rule stage_bound)
    from assms(3) have "\<langle>W,R,I,D\<rangle>,unrestrict (restrict_assign \<phi> g),w \<Turnstile>\<^sup>d \<exists>\<^sup>dx. \<phi>"
      by (metis L1 is_free.simps(4) unrestrict_restrict_assign)
    then obtain d where d: "Some d = existential_witness W R I D (restrict_assign \<phi> g) w x \<phi>"
      by (rule existential_witness_I)
    hence "\<langle>W,R,I,D\<rangle>,unrestrict (restrict_assign \<phi> g)[x\<leftarrow>d],w \<Turnstile>\<^sup>d \<phi>"
      using existential_witness_E2 by auto
    hence "\<langle>W,R,I,D\<rangle>,g[x\<leftarrow>d],w \<Turnstile>\<^sup>d \<phi>"
      by (smt (verit, ccfv_SIG) EnvMod_def L1 unrestrict_restrict_assign)
    moreover have "existential_witnesses (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n) (\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n) W R I D d"
      unfolding existential_witnesses_def using 0 d Wn by blast
    hence "\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D (Suc n) d" by auto
    ultimately show ?thesis using \<N>_def by blast
  qed
\<comment>\<open>Modal witnesses lie in the limit world set \<W> (Tarski--Vaught, diamond case).\<close>
  lemma modal_witness_in_limit:
    assumes "\<W> D\<^sub>0 W\<^sub>0 W R I D w" and "g into \<N> D\<^sub>0 W\<^sub>0 W R I D"
      and "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<diamond>\<^sup>d\<phi>"
    shows "\<exists>v. \<W> D\<^sub>0 W\<^sub>0 W R I D v \<and> R w v \<and> \<langle>W,R,I,D\<rangle>,g,v \<Turnstile>\<^sup>d \<phi>"
  proof -
    obtain n where 0: "restrict_assign \<phi> g \<in> restricted_assigns \<phi> (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n)"
      and Wn: "\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n w" using assms(1,2) by (rule stage_bound)
    from assms(3) have "\<langle>W,R,I,D\<rangle>,unrestrict (restrict_assign \<phi> g),w \<Turnstile>\<^sup>d \<diamond>\<^sup>d\<phi>"
      by (metis L1 is_free.simps(5) unrestrict_restrict_assign)
    then obtain v where v: "Some v = modal_witness W R I D (restrict_assign \<phi> g) w \<phi>"
      by (rule modal_witness_I)
    hence "R w v \<and> \<langle>W,R,I,D\<rangle>,unrestrict (restrict_assign \<phi> g),v \<Turnstile>\<^sup>d \<phi>"
      using modal_witness_E2 by blast
    moreover have "\<langle>W,R,I,D\<rangle>,g,v \<Turnstile>\<^sup>d \<phi>"
      by (metis calculation L1 unrestrict_restrict_assign)
    moreover have "modal_witnesses (\<N>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n) (\<W>\<^sub>i D\<^sub>0 W\<^sub>0 W R I D n) W R I D v"
      unfolding modal_witnesses_def using 0 v Wn by blast
    ultimately show ?thesis by (meson \<W>\<^sub>i.simps(2) \<W>_def)
  qed
  theorem \<N>_valid: assumes "D\<^sub>0 \<^bold>\<subseteq> D" and "W\<^sub>0 \<^bold>\<subseteq> W" and "g into \<N> D\<^sub>0 W\<^sub>0 W R I D" and "\<W> D\<^sub>0 W\<^sub>0 W R I D w"
    shows "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi> = \<langle>\<W> D\<^sub>0 W\<^sub>0 W R I D,R,I,\<N> D\<^sub>0 W\<^sub>0 W R I D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>"
  proof -
    have "\<N> D\<^sub>0 W\<^sub>0 W R I D \<^bold>\<subseteq> D"
      by (metis assms(1) \<N>_def \<N>\<^sub>i_subset)
    moreover have "\<W> D\<^sub>0 W\<^sub>0 W R I D \<^bold>\<subseteq> W"
      by (metis assms(2) \<W>_subset)
    ultimately show ?thesis using assms(3,4)
    proof (rule TarskiVaught)
      fix g :: \<E> and w x \<phi>
      assume a: "\<W> D\<^sub>0 W\<^sub>0 W R I D w" and b: "g into \<N> D\<^sub>0 W\<^sub>0 W R I D"
      assume "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<exists>\<^sup>dx. \<phi>"
      thus "\<exists>y. \<N> D\<^sub>0 W\<^sub>0 W R I D y \<and> \<langle>W,R,I,D\<rangle>,g[x \<leftarrow> y],w \<Turnstile>\<^sup>d \<phi>"
        using ex_witness_in_limit[OF a b] by blast
    next
      fix g :: \<E> and w \<phi>
      assume a: "\<W> D\<^sub>0 W\<^sub>0 W R I D w" and b: "g into \<N> D\<^sub>0 W\<^sub>0 W R I D"
      assume "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<diamond>\<^sup>d\<phi>"
      thus "\<exists>v. \<W> D\<^sub>0 W\<^sub>0 W R I D v \<and> R w v \<and> \<langle>W,R,I,D\<rangle>,g,v \<Turnstile>\<^sup>d \<phi>"
        using modal_witness_in_limit[OF a b] by blast
    qed
  qed
  lemma ElementarySubstructure\<W>\<D>:
    assumes "D\<^sub>0 \<^bold>\<subseteq> D" and "W\<^sub>0 \<^bold>\<subseteq> W"
    shows "\<langle>\<W> D\<^sub>0 W\<^sub>0 W R I D,R,I,\<N> D\<^sub>0 W\<^sub>0 W R I D\<rangle> \<subseteq>\<^sub>E \<langle>W,R,I,D\<rangle>"
    unfolding ElementarySubstructure_def
    by (metis assms(1) assms(2) \<N>_subset \<N>_valid \<W>_subset)
\<comment>\<open>The downward Loewenheim-Skolem theorem for FML.\<close>
  theorem DownwardLowenheimSkolem:
    assumes "D\<^sub>0 \<^bold>\<subseteq> D" and "W\<^sub>0 \<^bold>\<subseteq> W" and "countable (Collect D\<^sub>0)" and "countable (Collect W\<^sub>0)"
    shows "\<exists>N W'. D\<^sub>0 \<^bold>\<subseteq> N \<and> N \<^bold>\<subseteq> D \<and> countable (Collect N) \<and> W\<^sub>0 \<^bold>\<subseteq> W' \<and> W' \<^bold>\<subseteq> W \<and> countable (Collect W')
                  \<and> (\<forall>g \<phi> w. W' w \<longrightarrow> g into N \<longrightarrow> (\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>) = (\<langle>W',R,I,N\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>))"
    apply (safe intro!: exI[where x="\<N> D\<^sub>0 W\<^sub>0 W R I D"] exI[where x="\<W> D\<^sub>0 W\<^sub>0 W R I D"])
    apply (metis \<N>_def D\<^sub>0_in_\<N>\<^sub>i)
    apply (metis assms(1) \<N>_subset)
    apply (metis assms(3) assms(4) countable_\<N>)
    apply (simp add: W\<^sub>0_in_\<W>)
    apply (metis assms(2) \<W>_subset)
    apply (metis assms(4) assms(3) countable_\<W>)
    using \<N>_valid assms(1,2) apply blast
    by (metis assms(2) assms(1) \<N>_valid)
  locale MinS_ES = MinS + fixes WW'::\<W> and DD::\<D>
    assumes ES: "\<langle>WW,RR,II,Range gg\<rangle> \<subseteq>\<^sub>E \<langle>WW',RR,II,DD\<rangle>"
  begin
    lemma \<N>_valid_ES: "WW w \<Longrightarrow> \<langle>WW',RR,II,DD\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi> = \<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>"
      using ES ElementarySubstructure_def by fastforce
  end
  locale MinS_ES_Univ = MinS_ES RR II gg WW Univ Univ for RR II gg WW
  lemma gg_ex:
    assumes "\<exists>x. D\<^sub>0 x" and "countable (Collect D\<^sub>0)" and "countable (Collect W\<^sub>0)"
    shows "\<exists>gg::\<E>. gg onto \<N> D\<^sub>0 W\<^sub>0 W R I D"
    by (rule exI[where x="from_nat_into (Collect (\<N> D\<^sub>0 W\<^sub>0 W R I D))"])
       (metis D\<^sub>0_in_\<N>\<^sub>i \<N>_def assms(1,2,3) countable_\<N> empty_iff from_nat_into from_nat_into_surj
        mem_Collect_eq)
  lemma restrict_R: "W w \<Longrightarrow> \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi> = \<langle>W,(\<lambda> v v' . W v \<and> W v' \<and> R v v'),I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>"
    by (induct \<phi> arbitrary: g w) auto
  locale MinS_specific =
    fixes R\<^sub>0::\<A> and I\<^sub>0::\<I> and W\<^sub>0::\<W> and D\<^sub>0::\<D> and g\<^sub>0::\<E> and \<phi>::\<F> and w::w
    assumes g\<^sub>0_in_D\<^sub>0: "g\<^sub>0 into D\<^sub>0" and w_in_W\<^sub>0: "W\<^sub>0 w"
  begin
    definition DD\<^sub>0 :: "\<D>" where "DD\<^sub>0 y \<equiv> (\<exists>x. x < fresh(\<phi>) \<and> y = g\<^sub>0 x) \<or> y = (SOME x. D\<^sub>0 x)"
    lemma DD\<^sub>0_in_DD: "DD\<^sub>0 \<^bold>\<subseteq> D\<^sub>0" by (metis DD\<^sub>0_def g\<^sub>0_in_D\<^sub>0 someI)
    lemma DD\<^sub>0_countable: "countable (Collect DD\<^sub>0)" by (unfold DD\<^sub>0_def; auto intro!: countable_finite)
    definition RR::\<A> where "RR x y \<equiv> (if \<exists>n\<le>modal_depth \<phi>. (R\<^sub>0^^n) w x then W\<^sub>0 y \<and> R\<^sub>0 x y else False)"
    definition WW\<^sub>0 where "WW\<^sub>0 \<equiv> (\<W> DD\<^sub>0 (((=) w)) W\<^sub>0 R\<^sub>0 I\<^sub>0 D\<^sub>0)"
    lemma WW\<^sub>0_in_W\<^sub>0: "WW\<^sub>0 \<^bold>\<subseteq> W\<^sub>0"
      unfolding WW\<^sub>0_def
      using \<W>_subset w_in_W\<^sub>0 by blast
    lemma WW\<^sub>0_countable: "countable (Collect WW\<^sub>0)"
      by (simp add: DD\<^sub>0_countable WW\<^sub>0_def countable_\<W>)
    definition WW where "WW \<equiv> \<W> DD\<^sub>0 WW\<^sub>0 W\<^sub>0 RR I\<^sub>0 D\<^sub>0"
    definition DD where "DD \<equiv> \<N> DD\<^sub>0 WW\<^sub>0 W\<^sub>0 RR I\<^sub>0 D\<^sub>0"
    lemma ES: "\<langle>WW,RR,I\<^sub>0,DD\<rangle> \<subseteq>\<^sub>E \<langle>W\<^sub>0,RR,I\<^sub>0,D\<^sub>0\<rangle>"
      by (simp add: DD_def DD\<^sub>0_in_DD ElementarySubstructure\<W>\<D> WW_def WW\<^sub>0_in_W\<^sub>0)
    definition gg where "gg \<equiv> SOME gg. (\<forall>x. x free_in \<phi> \<longrightarrow> gg x = g\<^sub>0 x) \<and> gg onto \<N> DD\<^sub>0 WW\<^sub>0 W\<^sub>0 RR I\<^sub>0 D\<^sub>0"
    lemma gg_g\<^sub>0: "(\<forall>x. x free_in \<phi> \<longrightarrow> gg x = g\<^sub>0 x)" and  gg_surj: "gg onto \<N> DD\<^sub>0 WW\<^sub>0 W\<^sub>0 RR I\<^sub>0 D\<^sub>0"
      proof -
        have DD\<^sub>0_nonempty: "\<exists>x. DD\<^sub>0 x" using DD\<^sub>0_def by fastforce
        then obtain gg\<^sub>0 ::\<E> where gg\<^sub>0: "gg\<^sub>0 onto \<N> DD\<^sub>0 WW\<^sub>0 W\<^sub>0 RR I\<^sub>0 D\<^sub>0" using gg_ex DD\<^sub>0_countable
          by (metis WW\<^sub>0_countable)
        define gg' where "gg' \<equiv> \<lambda>x. if x < fresh(\<phi>) then g\<^sub>0 x else gg\<^sub>0 (x - fresh(\<phi>))"
        have ex: "\<exists>gg::\<E>. (\<forall>x. x free_in \<phi> \<longrightarrow> gg x = g\<^sub>0 x) \<and> gg onto \<N> DD\<^sub>0 WW\<^sub>0 W\<^sub>0 RR I\<^sub>0 D\<^sub>0"
          apply (safe intro!: exI[where x=gg'])
           apply (metis gg'_def L6)
          by (metis DD\<^sub>0_def \<N>\<^sub>i.simps(1) \<N>_def add_diff_cancel_right' gg'_def gg\<^sub>0 not_add_less2)
        show "\<forall>x. x free_in \<phi> \<longrightarrow> gg x = g\<^sub>0 x" and "gg onto \<N> DD\<^sub>0 WW\<^sub>0 W\<^sub>0 RR I\<^sub>0 D\<^sub>0"
          using someI_ex[OF ex] unfolding gg_def by auto
      qed
    lemma ES': "\<langle>WW,RR,I\<^sub>0,Range gg\<rangle> \<subseteq>\<^sub>E \<langle>W\<^sub>0,RR,I\<^sub>0,D\<^sub>0\<rangle>"
      using DD_def ES gg_surj by simp
    sublocale MinS_ES RR I\<^sub>0 gg WW W\<^sub>0 D\<^sub>0
      apply standard using ES'.
    lemma w_in_WW: "WW w"
        using WW_def WW\<^sub>0_def W\<^sub>0_in_\<W> by simp
    lemma valid_specific: "\<langle>WW,RR,I\<^sub>0,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi> \<equiv> \<langle>W\<^sub>0,R\<^sub>0,I\<^sub>0,D\<^sub>0\<rangle>,g\<^sub>0,w \<Turnstile>\<^sup>d \<phi>"
    proof -
      have "\<langle>WW,RR,I\<^sub>0,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi> = \<langle>W\<^sub>0,RR,I\<^sub>0,D\<^sub>0\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>"
        using w_in_WW DD_def gg_surj \<N>_valid_ES by simp
      also have "\<dots> = \<langle>W\<^sub>0,(\<lambda> x y . W\<^sub>0 y \<and> R\<^sub>0 x y),I\<^sub>0,D\<^sub>0\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>"
        by (rule L4) (smt (verit, best) RR_def \<A>equivnI relpowp_mono)
      also have "\<dots> = \<langle>W\<^sub>0,R\<^sub>0,I\<^sub>0,D\<^sub>0\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>"
        by (smt (verit, ccfv_SIG) MinFMLinHOL_ElementarySubstructure.L4 \<A>equivnI restrict_R w_in_W\<^sub>0)
      also have "\<dots> = \<langle>W\<^sub>0,R\<^sub>0,I\<^sub>0,D\<^sub>0\<rangle>,g\<^sub>0,w \<Turnstile>\<^sup>d \<phi>"
        using L1 gg_g\<^sub>0 by blast
      finally show "\<langle>WW,RR,I\<^sub>0,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi> \<equiv> \<langle>W\<^sub>0,R\<^sub>0,I\<^sub>0,D\<^sub>0\<rangle>,g\<^sub>0,w \<Turnstile>\<^sup>d \<phi>" by argo
    qed
  end
end
































==> anc/MinFMLinHOL_deep.thy <==
theory MinFMLinHOL_deep imports MinFMLinHOL_preliminaries
begin
\<comment>\<open>Deep embedding of (minimal) FML in HOL with constant-domain relational semantics.\<close>
  datatype \<F> =  AtmD R V V ("_\<^sup>d'(_,_')") | NegD \<F> ("\<not>\<^sup>d _" [58]59) | AndD \<F> \<F> (infixr "\<and>\<^sup>d" 56)
                            | ExD  V \<F> ("\<exists>\<^sup>d_. _") | DiaD \<F>  ("\<diamond>\<^sup>d _" [58]59)
\<comment>\<open>Further connectives as derived definitions.\<close>
  definition OrD   (infixr "\<or>\<^sup>d" 54)                where                  "\<phi> \<or>\<^sup>d \<psi> \<equiv> \<not>\<^sup>d(\<not>\<^sup>d\<phi> \<and>\<^sup>d \<not>\<^sup>d\<psi>)"
  definition ImpD (infixr "\<supset>\<^sup>d" 55)                where                  "\<phi> \<supset>\<^sup>d \<psi> \<equiv> \<not>\<^sup>d\<phi> \<or>\<^sup>d \<psi>"
  definition AllD   ("\<forall>\<^sup>d_. _")                           where                  "\<forall>\<^sup>dx. \<phi> \<equiv> \<not>\<^sup>d(\<exists>\<^sup>dx. \<not>\<^sup>d\<phi>)"
  definition BoxD  ("\<box>\<^sup>d _" [58]59)                 where                  "\<box>\<^sup>d\<phi>    \<equiv> \<not>\<^sup>d(\<diamond>\<^sup>d(\<not>\<^sup>d\<phi>))"
\<comment>\<open>Relative truth in a model.  Existential ranges over D; box ranges over R-successors in W.\<close>
  primrec RelativeTruthD::"\<W>\<Rightarrow>\<A>\<Rightarrow>\<I>\<Rightarrow>\<D>\<Rightarrow>\<E>\<Rightarrow>w\<Rightarrow>\<F>\<Rightarrow>bool" ("\<langle>_,_,_,_\<rangle>,_,_ \<Turnstile>\<^sup>d _" [10,10,10,10,10,10] 100) where
      "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d (r\<^sup>d(x,y))   = I r w (g x) (g y)"
    | "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d (\<not>\<^sup>d\<phi>)       = (\<not> \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>)"
    | "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d (\<phi> \<and>\<^sup>d \<psi>)   = (\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi> \<and> \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<psi>)"
    | "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d (\<exists>\<^sup>dx. \<phi>)    = (\<exists>d:D. \<langle>W,R,I,D\<rangle>,g[x\<leftarrow>d],w \<Turnstile>\<^sup>d \<phi>)"
    | "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d (\<diamond>\<^sup>d\<phi>)       = (\<exists>v:W. R w v \<and> \<langle>W,R,I,D\<rangle>,g,v \<Turnstile>\<^sup>d \<phi>)"
\<comment>\<open>Validity: true in every model, every domain-respecting assignment, and every world of the universe.\<close>
  definition ValD ("\<Turnstile>\<^sup>d _" 9)       where                      "\<Turnstile>\<^sup>d \<phi> \<equiv> \<forall>W R I D g. g into D \<longrightarrow> (\<forall>w:W. \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>)"
\<comment>\<open>Auxiliary "full-domain" notion of validity; restricts to assignments ranging over Univ of D\<close>
  definition ValD' ("\<Turnstile>\<^sup>d'' _" 9)     where                     "\<Turnstile>\<^sup>d' \<phi> \<equiv> \<forall> R I g. \<forall>w. \<langle>Univ,R,I,Univ\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>"
\<comment>\<open>General validity implies full-domain validity.\<close>
  lemma Val:             "\<Turnstile>\<^sup>d \<phi> \<Longrightarrow> \<Turnstile>\<^sup>d' \<phi>"                 using ValD'_def ValD_def by simp
\<comment>\<open>Adding a nonemptiness premise on the world universe leaves validity unchanged.\<close>
  lemma ValD_nonemptyW: "(\<Turnstile>\<^sup>d \<phi>) = (\<forall>W R I D g. (\<exists>w. W w) \<longrightarrow> g into D \<longrightarrow> (\<forall>w:W. \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>))"
    by (smt (verit, ccfv_threshold) ValD_def)
\<comment>\<open>Bag of definitions for collective unfolding.\<close>
  named_theorems DefD lemmas [DefD] = OrD_def ImpD_def AllD_def BoxD_def ValD_def ValD'_def
end



==> anc/MinFMLinHOL_deep_subst_lemma.thy <==
theory MinFMLinHOL_deep_subst_lemma imports MinFMLinHOL_deep
begin
\<comment>\<open>Free and bound variable occurrences.  The Box case is transparent.\<close>
  primrec is_free (infix "free'_in" 900) where
      "x free_in (r\<^sup>d(u,v)) = (x = u \<or> x = v)"
    | "x free_in (\<not>\<^sup>d\<phi>)     = (x free_in \<phi>)"
    | "x free_in (\<phi> \<and>\<^sup>d \<psi>) = (x free_in \<phi> \<or> x free_in \<psi>)"
    | "x free_in (\<exists>\<^sup>dy. \<phi>) = (x free_in \<phi> \<and> x \<noteq> y)"
    | "x free_in (\<diamond>\<^sup>d\<phi>)     = (x free_in \<phi>)"
  abbreviation is_not_free (infix "not'_free'_in" 900) where "x not_free_in \<phi> \<equiv> \<not>(x free_in \<phi>)"
  fun is_bound (infix "bound'_in" 900) where
      "x bound_in (r\<^sup>d(u,v)) = False"
    | "x bound_in (\<not>\<^sup>d\<phi>)     = (x bound_in \<phi>)"
    | "x bound_in (\<phi> \<and>\<^sup>d \<psi>) = (x bound_in \<phi> \<or> x bound_in \<psi>)"
    | "x bound_in (\<exists>\<^sup>dy. \<phi>) = (x = y \<or> x bound_in \<phi>)"
    | "x bound_in (\<diamond>\<^sup>d\<phi>)     = (x bound_in \<phi>)"
  abbreviation is_not_bound (infix "not'_bound'_in" 900) where "x not_bound_in \<phi> \<equiv> \<not>(x bound_in \<phi>)"
  abbreviation not_in        (infix "not'_in"       900) where "x not_in \<phi> \<equiv> x not_free_in \<phi> \<and> x not_bound_in \<phi>"
\<comment>\<open>A fresh variable: strictly larger than every variable occurring in \<phi>.\<close>
  primrec fresh ("fresh'(_')") where
      "fresh (r\<^sup>d(u,v)) = max (u+1) (v+1)"
    | "fresh (\<not>\<^sup>d\<phi>)     = fresh \<phi>"
    | "fresh (\<phi> \<and>\<^sup>d \<psi>) = max (fresh \<phi>) (fresh \<psi>)"
    | "fresh (\<exists>\<^sup>dx. \<phi>) = max (x+1) (fresh \<phi>)"
    | "fresh (\<diamond>\<^sup>d\<phi>)     = fresh \<phi>"
  lemma L5: "x bound_in \<phi> \<Longrightarrow> x < (fresh \<phi>)" by (induct \<phi>) auto
  lemma L6: "x free_in \<phi> \<Longrightarrow> x < (fresh \<phi>)"  by (induct \<phi>) auto
  lemma L7: "(fresh \<phi>) not_in \<phi>"              using L5 L6 by blast
  lemma L8:  "max (fresh \<phi>) (fresh \<psi>) not_free_in \<phi>"  by (metis L6 L7 max.absorb3 max_def)
  lemma L9:  "max (fresh \<phi>) (fresh \<psi>) not_bound_in \<phi>" by (metis L5 L7 max.absorb3 max_def)
\<comment>\<open>Irrelevance lemma: updating a non-free variable does not affect truth.\<close>
  lemma L12: "y not_free_in \<phi> \<Longrightarrow> (\<langle>W,R,I,D\<rangle>,g[y\<leftarrow>d],w \<Turnstile>\<^sup>d \<phi>) = (\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>)" 
    by (induct \<phi> arbitrary: g w; simp; metis L4 L2)
\<comment>\<open>Variable-for-variable substitution.  Box descends transparently.\<close>
  primrec Subst ("[_\<leftarrow>_]'(_')") where
      "[x\<leftarrow>z](r\<^sup>d(u,v)) = r\<^sup>d((if x = u then z else u), (if x = v then z else v))"
    | "[x\<leftarrow>z](\<not>\<^sup>d\<phi>)     = \<not>\<^sup>d([x\<leftarrow>z](\<phi>))"
    | "[x\<leftarrow>z](\<phi> \<and>\<^sup>d \<psi>) = ([x\<leftarrow>z](\<phi>) \<and>\<^sup>d [x\<leftarrow>z](\<psi>))"
    | "[x\<leftarrow>z](\<exists>\<^sup>dy. \<phi>) = (if x = y then (\<exists>\<^sup>dy. \<phi>) else (\<exists>\<^sup>dy. [x\<leftarrow>z](\<phi>)))"
    | "[x\<leftarrow>z](\<diamond>\<^sup>d\<phi>)     = \<diamond>\<^sup>d([x\<leftarrow>z](\<phi>))"
  lemma L13 [simp]: "size [x\<leftarrow>z](\<phi>) = size \<phi>" by (induct \<phi>; auto)
  lemma L14 [simp]: "[x\<leftarrow>x](\<phi>) = \<phi>"            by (induct \<phi>; auto)
  lemma L16 [simp]: assumes "a \<noteq> x" shows "a not_free_in ([a\<leftarrow>x](\<phi>))" using assms by (induct \<phi>) auto
\<comment>\<open>Size-based induction principle (analogous to QBF's SInduct, with a Box clause).\<close>
  lemma SInduct:
    assumes "\<And>r u v. P (r\<^sup>d(u,v))"
        and "\<And>\<phi>.    (\<And>\<psi>. size \<psi> \<le> size \<phi>             \<Longrightarrow> P \<psi>) \<Longrightarrow> P (\<not>\<^sup>d\<phi>)"
        and "\<And>\<phi> \<psi>. (\<And>\<chi>. size \<chi> \<le> size \<phi> + size \<psi> \<Longrightarrow> P \<chi>) \<Longrightarrow> P (\<phi> \<and>\<^sup>d \<psi>)"
        and "\<And>y \<phi>. (\<And>\<psi>. size \<psi> \<le> size \<phi>             \<Longrightarrow> P \<psi>) \<Longrightarrow> P (\<exists>\<^sup>dy. \<phi>)"
        and "\<And>\<phi>.    (\<And>\<psi>. size \<psi> \<le> size \<phi>             \<Longrightarrow> P \<psi>) \<Longrightarrow> P (\<diamond>\<^sup>d\<phi>)"
      shows "P \<phi>"
    using assms proof (induct "size \<phi>" arbitrary: \<phi> rule: less_induct) case less thus ?case by (induct \<phi>) auto qed
\<comment>\<open>Stronger induction principle: structural for the propositional and modal cases, size-based for the existential.\<close>
  lemma QInduct:
    assumes "\<And>r u v. P (r\<^sup>d(u,v))"
        and "\<And>\<phi>.    P \<phi>             \<Longrightarrow> P (\<not>\<^sup>d\<phi>)"
        and "\<And>\<phi> \<psi>. P \<phi> \<Longrightarrow> P \<psi> \<Longrightarrow> P (\<phi> \<and>\<^sup>d \<psi>)"
        and "\<And>y \<phi>. (\<And>\<psi>. size \<psi> \<le> size \<phi> \<Longrightarrow> P \<psi>) \<Longrightarrow> P (\<exists>\<^sup>dy. \<phi>)"
        and "\<And>\<phi>.    P \<phi>             \<Longrightarrow> P (\<diamond>\<^sup>d\<phi>)"
      shows "P \<phi>"
    using assms by (induct \<phi> rule: SInduct) auto
  primrec modal_depth :: "\<F>\<Rightarrow>nat" where
      "modal_depth (r\<^sup>d(u,v)) = 0"
    | "modal_depth (\<not>\<^sup>d\<phi>)     = modal_depth \<phi>"
    | "modal_depth (\<phi> \<and>\<^sup>d \<psi>) = max (modal_depth \<phi>) (modal_depth \<psi>)"
    | "modal_depth (\<exists>\<^sup>dy. \<phi>) = (modal_depth \<phi>)"
    | "modal_depth (\<diamond>\<^sup>d\<phi>)     = (Suc (modal_depth \<phi>))"
\<comment>\<open>Substitutability predicate: z may safely replace x in \<phi> without capture; Box is transparent because it binds nothing.\<close>
  primrec SubstitutableForIn ("_ is'_subst'_for _ in _" [999,1,999] 999) where
      "z is_subst_for x in (r\<^sup>d(u,v)) = True"
    | "z is_subst_for x in (\<not>\<^sup>d\<phi>)     = (z is_subst_for x in \<phi>)"
    | "z is_subst_for x in (\<phi> \<and>\<^sup>d \<psi>) = (z is_subst_for x in \<phi> \<and> z is_subst_for x in \<psi>)"
    | "z is_subst_for x in (\<exists>\<^sup>dy. \<phi>) = (y = x \<or> (x not_free_in \<phi> \<or> y \<noteq> z) \<and> z is_subst_for x in \<phi>)"
    | "z is_subst_for x in (\<diamond>\<^sup>d\<phi>)     = (z is_subst_for x in \<phi>)"
\<comment>\<open>Substitution lemma: a syntactic z-for-x substitution corresponds semantically to updating the variable assignment.\<close>
  lemma SubstitutionLemma [simp]:
    assumes "z is_subst_for x in \<phi>"
    shows "(\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d ([x\<leftarrow>z](\<phi>))) = (\<langle>W,R,I,D\<rangle>,g[x\<leftarrow>(g z)],w \<Turnstile>\<^sup>d \<phi>)"
    using assms by (induction \<phi> arbitrary: g w; auto simp: L12 L2)
\<comment>\<open>Alphabetic renaming preparing unrestricted (capture-avoiding) substitution.\<close>
  fun ren_for_subst where
      "ren_for_subst x z (r\<^sup>d(u,v)) = r\<^sup>d(u,v)"
    | "ren_for_subst x z (\<not>\<^sup>d\<phi>)     = \<not>\<^sup>d(ren_for_subst x z \<phi>)"
    | "ren_for_subst x z (\<phi> \<and>\<^sup>d \<psi>) = (ren_for_subst x z \<phi> \<and>\<^sup>d ren_for_subst x z \<psi>)"
    | "ren_for_subst x z (\<exists>\<^sup>dy. \<phi>) =
        (if y = z \<and> x free_in \<phi>
         then let f = max (fresh \<phi>) (z+1); \<phi>' = [y\<leftarrow>f](\<phi>) in (\<exists>\<^sup>df. ren_for_subst x z \<phi>')
         else \<exists>\<^sup>dy. ren_for_subst x z \<phi>)"
    | "ren_for_subst x z (\<diamond>\<^sup>d\<phi>)     = \<diamond>\<^sup>d(ren_for_subst x z \<phi>)"
  lemma L17 [simp]: "size (ren_for_subst x z \<phi>) = size \<phi>" by (induct \<phi> arbitrary: z x rule: QInduct; simp add: Let_def)
  lemma L18: "\<alpha> not_in \<phi> \<Longrightarrow> \<alpha> is_subst_for \<beta> in \<phi>" by (induct \<phi>) auto
  lemma L19: "x free_in \<psi> \<Longrightarrow> y \<noteq> x \<Longrightarrow> x free_in [y\<leftarrow>z](\<psi>)" by (induct \<psi>) auto
  lemma L20 [simp]: "x free_in ren_for_subst x z \<phi> = (x free_in \<phi>)"
    by (induct \<phi> rule: QInduct; simp add: Let_def) (metis L16 L6 L7 L19 max.absorb3 max_def_raw)
  lemma L21: "(\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>) = (\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d (ren_for_subst x z \<phi>))" by (induct \<phi> arbitrary: z g w 
    rule: QInduct; simp add: Let_def; smt (verit) L12 L18 L2 L3 L5 L6 SubstitutionLemma max.strict_order_iff max_def)
  lemma L22: "z is_subst_for x in (ren_for_subst x z \<phi>)"  by (induct \<phi> rule: QInduct; simp; 
    metis L13 SubstitutableForIn.simps(4) Suc_n_not_le_n dual_order.refl max.cobounded2)
  lemma L26 [simp]: "z bound_in [x\<leftarrow>y](\<phi>) = z bound_in \<phi>"     by (induct \<phi>) auto
\<comment>\<open>Safe (capture-avoiding) substitution: rename first, then substitute.\<close>
  definition ren_subst ("[_ \<leftarrow>\<^sub>r _]'(_')") where "[x \<leftarrow>\<^sub>r z](\<phi>) = [x\<leftarrow>z](ren_for_subst x z \<phi>)"
  lemma L27 [simp]: "(\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d [x \<leftarrow>\<^sub>r z](\<phi>)) = (\<langle>W,R,I,D\<rangle>,g[x\<leftarrow>g z],w \<Turnstile>\<^sup>d \<phi>)" 
    using L21 L22 ren_subst_def by auto
  lemma L28 [simp]: "size ([x \<leftarrow>\<^sub>r z](\<phi>)) = size \<phi>" by (induct \<phi> rule: QInduct) (auto simp: ren_subst_def Let_def)
end































==> anc/MinFMLinHOL_experiments.thy <==
theory MinFMLinHOL_experiments
  imports MinFMLinHOL_deep MinFMLinHOL_shallow MinFMLinHOL_shallow_minimal
begin
  abbreviation "(x::V) \<equiv> 1" abbreviation "(y::V) \<equiv> 2" abbreviation "(z::V) \<equiv> 3"
  consts P::R
\<comment>\<open>--- Propositional tautologies, lifted to FML in all three embeddings ---\<close>
  lemma "\<Turnstile>\<^sup>d (P\<^sup>d(x,x) \<supset>\<^sup>d P\<^sup>d(x,x))" unfolding DefD by simp
  lemma "\<Turnstile>\<^sup>s (P\<^sup>s(x,x) \<supset>\<^sup>s P\<^sup>s(x,x))" unfolding DefS by simp
  lemma "\<Turnstile>\<^sup>m (P\<^sup>m(x,x) \<supset>\<^sup>m P\<^sup>m(x,x))" unfolding DefM by simp
  lemma "\<Turnstile>\<^sup>d (\<not>\<^sup>d\<not>\<^sup>d P\<^sup>d(x,y)) \<supset>\<^sup>d P\<^sup>d(x,y)" unfolding DefD by auto
  lemma "\<Turnstile>\<^sup>s (\<not>\<^sup>s\<not>\<^sup>s P\<^sup>s(x,y)) \<supset>\<^sup>s P\<^sup>s(x,y)" unfolding DefS by auto
  lemma "\<Turnstile>\<^sup>m (\<not>\<^sup>m\<not>\<^sup>m P\<^sup>m(x,y)) \<supset>\<^sup>m P\<^sup>m(x,y)" unfolding DefM by auto
\<comment>\<open>K (distribution): \<box>(\<phi> \<supset> \<psi>) \<supset> (\<box>\<phi> \<supset> \<box>\<psi>).\<close>
  lemma K_d: "\<Turnstile>\<^sup>d \<box>\<^sup>d(P\<^sup>d(x,y) \<supset>\<^sup>d P\<^sup>d(y,x)) \<supset>\<^sup>d (\<box>\<^sup>d P\<^sup>d(x,y) \<supset>\<^sup>d \<box>\<^sup>d P\<^sup>d(y,x))" unfolding DefD by auto
  lemma K_s: "\<Turnstile>\<^sup>s \<box>\<^sup>s(P\<^sup>s(x,y) \<supset>\<^sup>s P\<^sup>s(y,x)) \<supset>\<^sup>s (\<box>\<^sup>s P\<^sup>s(x,y) \<supset>\<^sup>s \<box>\<^sup>s P\<^sup>s(y,x))" unfolding DefS by auto
  lemma K_m: "\<Turnstile>\<^sup>m \<box>\<^sup>m(P\<^sup>m(x,y) \<supset>\<^sup>m P\<^sup>m(y,x)) \<supset>\<^sup>m (\<box>\<^sup>m P\<^sup>m(x,y) \<supset>\<^sup>m \<box>\<^sup>m P\<^sup>m(y,x))" unfolding DefM by auto
\<comment>\<open>Necessitation rule: if \<phi> is valid then so is \<box>\<phi>.\<close>
  lemma Nec_d: "\<Turnstile>\<^sup>d \<phi> \<Longrightarrow> \<Turnstile>\<^sup>d \<box>\<^sup>d\<phi>" unfolding DefD by auto
  lemma Nec_s: "\<Turnstile>\<^sup>s \<phi> \<Longrightarrow> \<Turnstile>\<^sup>s \<box>\<^sup>s\<phi>" unfolding DefS by auto
  lemma Nec_m: "\<Turnstile>\<^sup>m \<phi> \<Longrightarrow> \<Turnstile>\<^sup>m \<box>\<^sup>m\<phi>" unfolding DefM by auto
\<comment>\<open>First-order tautologies, lifted to FML.\<close>
  lemma "\<Turnstile>\<^sup>d (\<forall>\<^sup>dx. P\<^sup>d(x,x)) \<supset>\<^sup>d (\<exists>\<^sup>dx. P\<^sup>d(x,x))" unfolding DefD by auto
  lemma "\<Turnstile>\<^sup>s (\<forall>\<^sup>sx. P\<^sup>s(x,x)) \<supset>\<^sup>s (\<exists>\<^sup>sx. P\<^sup>s(x,x))" unfolding DefS by auto
  lemma "\<Turnstile>\<^sup>m (\<forall>\<^sup>mx. P\<^sup>m(x,x)) \<supset>\<^sup>m (\<exists>\<^sup>mx. P\<^sup>m(x,x))" unfolding DefM by auto
\<comment>\<open>Quantifier/modality interactions: Barcan and Converse Barcan.\<close>
  lemma BF_d:  "\<Turnstile>\<^sup>d (\<forall>\<^sup>dx. \<box>\<^sup>d P\<^sup>d(x,x)) \<supset>\<^sup>d \<box>\<^sup>d (\<forall>\<^sup>dx. P\<^sup>d(x,x))" unfolding DefD by auto
  lemma BF_s:  "\<Turnstile>\<^sup>s (\<forall>\<^sup>sx. \<box>\<^sup>s P\<^sup>s(x,x)) \<supset>\<^sup>s \<box>\<^sup>s (\<forall>\<^sup>sx. P\<^sup>s(x,x))" unfolding DefS by auto
  lemma BF_m:  "\<Turnstile>\<^sup>m (\<forall>\<^sup>mx. \<box>\<^sup>m P\<^sup>m(x,x)) \<supset>\<^sup>m \<box>\<^sup>m (\<forall>\<^sup>mx. P\<^sup>m(x,x))" unfolding DefM by auto
  lemma CBF_d: "\<Turnstile>\<^sup>d \<box>\<^sup>d (\<forall>\<^sup>dx. P\<^sup>d(x,x)) \<supset>\<^sup>d (\<forall>\<^sup>dx. \<box>\<^sup>d P\<^sup>d(x,x))" unfolding DefD by auto
  lemma CBF_s: "\<Turnstile>\<^sup>s \<box>\<^sup>s (\<forall>\<^sup>sx. P\<^sup>s(x,x)) \<supset>\<^sup>s (\<forall>\<^sup>sx. \<box>\<^sup>s P\<^sup>s(x,x))" unfolding DefS by auto
  lemma CBF_m: "\<Turnstile>\<^sup>m \<box>\<^sup>m (\<forall>\<^sup>mx. P\<^sup>m(x,x)) \<supset>\<^sup>m (\<forall>\<^sup>mx. \<box>\<^sup>m P\<^sup>m(x,x))" unfolding DefM by auto
\<comment>\<open>Existential variants of Barcan: under constant domain, \<diamond>\<exists> and \<exists>\<diamond> coincide.\<close>
  lemma Barcan_Dia_d:      "\<Turnstile>\<^sup>d (\<diamond>\<^sup>d (\<exists>\<^sup>dx. P\<^sup>d(x,x))) \<supset>\<^sup>d (\<exists>\<^sup>dx. \<diamond>\<^sup>d P\<^sup>d(x,x))" unfolding DefD by auto
  lemma Barcan_Dia_s:      "\<Turnstile>\<^sup>s (\<diamond>\<^sup>s (\<exists>\<^sup>sx. P\<^sup>s(x,x))) \<supset>\<^sup>s (\<exists>\<^sup>sx. \<diamond>\<^sup>s P\<^sup>s(x,x))" unfolding DefS by auto
  lemma Barcan_Dia_m:      "\<Turnstile>\<^sup>m (\<diamond>\<^sup>m (\<exists>\<^sup>mx. P\<^sup>m(x,x))) \<supset>\<^sup>m (\<exists>\<^sup>mx. \<diamond>\<^sup>m P\<^sup>m(x,x))" unfolding DefM by auto
  lemma Barcan_Dia_d_conv: "\<Turnstile>\<^sup>d (\<exists>\<^sup>dx. \<diamond>\<^sup>d P\<^sup>d(x,x)) \<supset>\<^sup>d \<diamond>\<^sup>d (\<exists>\<^sup>dx. P\<^sup>d(x,x))" unfolding DefD by auto
  lemma Barcan_Dia_s_conv: "\<Turnstile>\<^sup>s (\<exists>\<^sup>sx. \<diamond>\<^sup>s P\<^sup>s(x,x)) \<supset>\<^sup>s \<diamond>\<^sup>s (\<exists>\<^sup>sx. P\<^sup>s(x,x))" unfolding DefS by auto
  lemma Barcan_Dia_m_conv: "\<Turnstile>\<^sup>m (\<exists>\<^sup>mx. \<diamond>\<^sup>m P\<^sup>m(x,x)) \<supset>\<^sup>m \<diamond>\<^sup>m (\<exists>\<^sup>mx. P\<^sup>m(x,x))" unfolding DefM by auto
\<comment>\<open>Invalid schemata: nitpick reports finite countermodels.\<close>
\<comment>\<open>Symmetry of P is not implied: nitpick produces a 2-element countermodel. (Note: needs full domain D.)\<close>
  lemma "\<Turnstile>\<^sup>d' (\<forall>\<^sup>dx. \<forall>\<^sup>dy. (P\<^sup>d(x,y) \<supset>\<^sup>d P\<^sup>d(y,x)))" unfolding DefD apply simp nitpick oops
  lemma "\<Turnstile>\<^sup>m  (\<forall>\<^sup>mu. \<forall>\<^sup>mv. (P\<^sup>m(x,y) \<supset>\<^sup>m P\<^sup>m(y,x)))" unfolding DefM nitpick oops
\<comment>\<open>Modal collapse \<phi> \<supset> \<box>\<phi> fails. (Note: needs full domain D for \<Turnstile>d'.)\<close>
  lemma "\<Turnstile>\<^sup>d' P\<^sup>d(x,x) \<supset>\<^sup>d \<box>\<^sup>d P\<^sup>d(x,x)" unfolding DefD apply simp nitpick oops
  lemma "\<Turnstile>\<^sup>m  P\<^sup>m(x,x) \<supset>\<^sup>m \<box>\<^sup>m P\<^sup>m(x,x)" unfolding DefM nitpick oops
\<comment>\<open>T-axiom \<box>\<phi> \<supset> \<phi> fails without reflexivity. (Note: needs full domain D.)\<close>
  lemma "\<Turnstile>\<^sup>d' \<box>\<^sup>d P\<^sup>d(x,x) \<supset>\<^sup>d P\<^sup>d(x,x)" unfolding DefD apply simp nitpick oops
  lemma "\<Turnstile>\<^sup>m  \<box>\<^sup>m P\<^sup>m(x,x) \<supset>\<^sup>m P\<^sup>m(x,x)" unfolding DefM nitpick oops
\<comment>\<open>De-re/de-dicto distinction is collapsed under constant domain: \<diamond>\<exists> implies \<exists>\<diamond>.\<close>
  lemma "\<Turnstile>\<^sup>d \<diamond>\<^sup>d (\<exists>\<^sup>dx. P\<^sup>d(x,x)) \<supset>\<^sup>d (\<exists>\<^sup>dx. \<diamond>\<^sup>d P\<^sup>d(x,x))" unfolding DefD by auto
  lemma "\<Turnstile>\<^sup>s \<diamond>\<^sup>s (\<exists>\<^sup>sx. P\<^sup>s(x,x)) \<supset>\<^sup>s (\<exists>\<^sup>sx. \<diamond>\<^sup>s P\<^sup>s(x,x))" unfolding DefS by auto
  lemma "\<Turnstile>\<^sup>m \<diamond>\<^sup>m (\<exists>\<^sup>mx. P\<^sup>m(x,x)) \<supset>\<^sup>m (\<exists>\<^sup>mx. \<diamond>\<^sup>m P\<^sup>m(x,x))" unfolding DefM by auto
end




==> anc/MinFMLinHOL_experiments_locale.thy <==
theory MinFMLinHOL_experiments_locale imports MinFMLinHOL_faithfulness_locale
begin
\<comment>\<open>Demonstration: minimal-shallow proofs that hold in every interpretation of the
   MinS locale transfer directly to validity in the deep embedding.\<close>
\<comment>\<open>Derived rule: from validity in every minimal interpretation to deep validity.\<close>
  lemmas MinS_to_Deep = FaithfulMS_all[THEN iffD1, rule_format]
\<comment>\<open>Additional simplification rules for derived connectives under DpToShM.\<close>
  lemma (in MinS) OrM_simp[DefM]:  "\<lparr>\<phi> \<or>\<^sup>d \<psi>\<rparr> = \<lparr>\<phi>\<rparr> \<or>\<^sup>m \<lparr>\<psi>\<rparr>"  by (simp add: OrD_def OrM_def)
  lemma (in MinS) ImpM_simp[DefM]: "\<lparr>\<phi> \<supset>\<^sup>d \<psi>\<rparr> = \<lparr>\<phi>\<rparr> \<supset>\<^sup>m \<lparr>\<psi>\<rparr>" by (simp add: ImpD_def DefM)
  lemma (in MinS) BoxM_simp[DefM]: "\<lparr>\<box>\<^sup>d\<phi>\<rparr> = \<box>\<^sup>m\<lparr>\<phi>\<rparr>" by (simp add: BoxD_def DefM)
\<comment>\<open>Example: the K-axiom proved using only minimal-shallow infrastructure.\<close>
  lemma (in MinS) K_MinS: "\<Turnstile>\<^sup>m \<lparr>\<box>\<^sup>d(P\<^sup>d(x,y) \<supset>\<^sup>d P\<^sup>d(y,x)) \<supset>\<^sup>d (\<box>\<^sup>d P\<^sup>d(x,y) \<supset>\<^sup>d \<box>\<^sup>d P\<^sup>d(y,x))\<rparr>" by (auto simp: DefM)
\<comment>\<open>Transfer to the deep embedding requires no further work.\<close>
  lemma "\<Turnstile>\<^sup>d \<box>\<^sup>d(P\<^sup>d(x,y) \<supset>\<^sup>d P\<^sup>d(y,x)) \<supset>\<^sup>d (\<box>\<^sup>d P\<^sup>d(x,y) \<supset>\<^sup>d \<box>\<^sup>d P\<^sup>d(y,x))" using MinS_to_Deep[OF MinS.K_MinS].
end




==> anc/MinFMLinHOL_faithfulness.thy <==
theory MinFMLinHOL_faithfulness
  imports MinFMLinHOL_deep MinFMLinHOL_shallow MinFMLinHOL_shallow_minimal MinFMLinHOL_deep_subst_lemma
begin
\<comment>\<open>Deep \<longleftrightarrow> maximal shallow.\<close>
  theorem "(\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>) \<longleftrightarrow> (\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>)"                                     using FaithfulSDlem .
  theorem "(\<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>) \<longleftrightarrow> (\<Turnstile>\<^sup>d \<phi>)"                                                                                using FaithfulSD .
\<comment>\<open>Deep \<longleftrightarrow> minimal shallow, relative to the range of the chosen assignment gg.\<close>
  theorem "(w \<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>)"                                  using FaithfulMDlem .
  theorem "(\<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<forall>w:WW. \<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>)"                        using FaithfulMD .
  theorem "(w \<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>)"                                using FaithfulMSlem .
  theorem "(\<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<forall>w:WW. \<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>)"                      using FaithfulMS .
  consts DD\<^sub>0::\<D> 
  specification(DD\<^sub>0)
    DD\<^sub>0_nonempty: "\<exists> x . DD\<^sub>0 x"
    DD\<^sub>0_countable: "countable (Collect DD\<^sub>0)"
    using uncountable_infinite by fastforce
  consts  WW\<^sub>0::\<W>
  specification(WW\<^sub>0)
      WW\<^sub>0_countable: "countable (Collect WW\<^sub>0)"
      by (metis countable_empty countable_insert_eq singleton_conv2)
\<comment>\<open>Stronger result: choosing particular model parameters we obtain faithfulness relative to the full domain of
     individuals and the full domain on worlds for evaluating in a countable subset of worlds.\<close>
  consts DD::\<D>
  specification(DD WW gg)
    gg_surj_spec: "gg onto DD"
    DD\<^sub>0_in_DD_spec: "DD\<^sub>0 \<^bold>\<subseteq> DD"
    WW\<^sub>0_in_WW_spec: "WW\<^sub>0 \<^bold>\<subseteq> WW"
    elementary_substructure_spec: "WW w \<Longrightarrow> \<langle>WW,RR,II,DD\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi> = \<langle>Univ,RR,II,Univ\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>"
  proof -
    have 0: "DD\<^sub>0 \<^bold>\<subseteq> Univ"    by simp
    have 1: "WW\<^sub>0 \<^bold>\<subseteq> Univ"   by simp
    obtain N W' where "DD\<^sub>0 \<^bold>\<subseteq> N" and "countable (Collect N)" and "WW\<^sub>0 \<^bold>\<subseteq> W'" and "countable (Collect W')" and
          "\<And>g \<phi> w. W' w \<Longrightarrow> g into N \<Longrightarrow> \<langle>Univ,RR,II,Univ\<rangle>,g,w \<Turnstile>\<^sup>d \<phi> = \<langle>W',RR,II,N\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>"
      using DownwardLowenheimSkolem[OF 0, OF 1, OF DD\<^sub>0_countable, OF WW\<^sub>0_countable] by metis
    moreover obtain gg :: \<E> where "gg onto N"
      using calculation gg_ex
      by (metis DD\<^sub>0_nonempty empty_Collect_eq from_nat_into from_nat_into_surj mem_Collect_eq)
    ultimately show ?thesis by (auto intro!: exI[where x=N] exI[where x=W'] exI[where x=gg]) blast+
  qed
\<comment>\<open>Faithfulness relative to the fixed model parameters and the full domain of D, even when D is uncountable.\<close>
  theorem "(\<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<forall>w:WW. \<langle>Univ,RR,II,Univ\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>)"
    using FaithfulMDlem FaithfulMS FaithfulMSlem elementary_substructure_spec gg_surj_spec by simp
  theorem "WW w \<Longrightarrow> (w \<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<langle>Univ,RR,II,Univ\<rangle>,gg,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>)"
    using FaithfulMDlem FaithfulSDlem elementary_substructure_spec gg_surj_spec by auto
  theorem "(\<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<forall>w:WW. \<langle>Univ,RR,II,Univ\<rangle>,gg,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>)"
    using FaithfulMS FaithfulSDlem elementary_substructure_spec gg_surj_spec by auto
\<comment>\<open>Consistency check.\<close>
  lemma True nitpick[satisfy] oops
end






==> anc/MinFMLinHOL_faithfulness_locale.thy <==
theory MinFMLinHOL_faithfulness_locale imports MinFMLinHOL_deep MinFMLinHOL_shallow 
  MinFMLinHOL_shallow_minimal_locale MinFMLinHOL_deep_subst_lemma MinFMLinHOL_ElementarySubstructure
begin
\<comment>\<open>Translation from deep to maximal shallow.\<close>
  fun DpToShS ("\<lbrakk>_\<rbrakk>") where
      "\<lbrakk>r\<^sup>d(x,y)\<rbrakk> = r\<^sup>s(x,y)" | "\<lbrakk>\<not>\<^sup>d\<phi>\<rbrakk> = \<not>\<^sup>s\<lbrakk>\<phi>\<rbrakk>" | "\<lbrakk>\<phi> \<and>\<^sup>d \<psi>\<rbrakk> = \<lbrakk>\<phi>\<rbrakk> \<and>\<^sup>s \<lbrakk>\<psi>\<rbrakk>" | "\<lbrakk>\<exists>\<^sup>dv. \<phi>\<rbrakk> = (\<exists>\<^sup>sv. \<lbrakk>\<phi>\<rbrakk>)" | "\<lbrakk>\<diamond>\<^sup>d\<phi>\<rbrakk> = \<diamond>\<^sup>s\<lbrakk>\<phi>\<rbrakk>"
\<comment>\<open>Translation from deep to minimal shallow (within the locale MinS.\<close>
  fun (in MinS) DpToShM ("\<lparr>_\<rparr>") where
      "\<lparr>r\<^sup>d(x,y)\<rparr> = r\<^sup>m(x,y)" | "\<lparr>\<not>\<^sup>d\<phi>\<rparr> = \<not>\<^sup>m\<lparr>\<phi>\<rparr>" | "\<lparr>\<phi> \<and>\<^sup>d \<psi>\<rparr> = \<lparr>\<phi>\<rparr> \<and>\<^sup>m \<lparr>\<psi>\<rparr>" | "\<lparr>\<exists>\<^sup>dv. \<phi>\<rparr> = (\<exists>\<^sup>md. \<lparr>[v\<leftarrow>\<^sub>r d](\<phi>)\<rparr>)" | "\<lparr>\<diamond>\<^sup>d\<phi>\<rparr> = \<diamond>\<^sup>m\<lparr>\<phi>\<rparr>"
\<comment>\<open>Faithfulness deep \<longleftrightarrow> maximal shallow.  Pointwise first; global by unfolding validity.\<close>
  theorem FaithfulSDlem: "(\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>) \<longleftrightarrow> (\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>d \<phi>)" 
    by (induct \<phi> arbitrary: g w; auto simp: DefS DefD)
  theorem FaithfulSD: "(\<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>) \<longleftrightarrow> (\<Turnstile>\<^sup>d \<phi>)" by (simp add: FaithfulSDlem ValD_def ValS_def)
\<comment>\<open>Faithfulness deep \<longleftrightarrow> minimal shallow, parametrised by the locale.\<close>
  context MinS 
    begin
      theorem FaithfulMDlem: "(w \<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>)"
        by (induct \<phi> arbitrary: w rule: QInduct; simp add: DefD DefM) blast
      theorem FaithfulMD: "(\<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<forall>w:WW. \<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>)"
        using FaithfulMDlem by (simp add: ValM_def)
      theorem FaithfulMSlem: "(w \<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>)"
        using FaithfulSDlem FaithfulMDlem by auto
      theorem FaithfulMS: "(\<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<forall>w:WW. \<langle>WW,RR,II,Range gg\<rangle>,gg,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>)"
        using FaithfulMSlem by (simp add: ValM_def RelativeTruthM_def)
   end
\<comment>\<open>Stronger version for elementary substructures.\<close>
  context MinS_ES
  begin
    theorem FaithfulMDlem_ES: "WW w \<Longrightarrow> (w \<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<langle>WW',RR,II,DD\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>)"
    by (simp add: FaithfulMDlem \<N>_valid_ES)
    theorem FaithfulMD_ES: "(\<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<forall>w:WW. \<langle>WW',RR,II,DD\<rangle>,gg,w \<Turnstile>\<^sup>d \<phi>)"
      using FaithfulMDlem_ES ValM_def by auto
    theorem FaithfulMSlem_ES: "WW w \<Longrightarrow> (w \<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<langle>WW',RR,II,DD\<rangle>,gg,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>)"
      by (simp add: FaithfulMDlem_ES FaithfulSDlem)
    theorem FaithfulMS_ES: "(\<Turnstile>\<^sup>m \<lparr>\<phi>\<rparr>) \<longleftrightarrow> (\<forall>w:WW. \<langle>WW',RR,II,DD\<rangle>,gg,w \<Turnstile>\<^sup>s \<lbrakk>\<phi>\<rbrakk>)"
      using FaithfulMSlem_ES by (simp add: ValM_def RelativeTruthM_def)
  end
\<comment>\<open>Global faithfulness: quantifying over all locale interpretations of MinS recovers exactly deep validity.\<close>
  theorem FaithfulMS_all: "(\<forall>WW RR II gg. MinS.ValM WW (MinS.DpToShM RR II gg WW \<phi>)) = (\<Turnstile>\<^sup>d \<phi>)"
  proof(unfold ValD_def; safe)
    {
      fix W :: \<W> and R :: \<A> and I D and g::\<E> and x
      assume "g into D"
      moreover assume "W x"
      ultimately interpret MinS_specific R I W D g \<phi> x  using MinS_specific_def by simp
      assume "\<forall>WW RR II gg. MinS.ValM WW (MinS.DpToShM RR II gg WW \<phi>)"
      hence "\<langle>WW,RR,I,Range gg\<rangle>,gg,x \<Turnstile>\<^sup>d \<phi>" using FaithfulMD w_in_WW by blast
      thus "\<langle>W,R,I,D\<rangle>,g,x \<Turnstile>\<^sup>d \<phi>" using valid_specific by simp
    }
  qed(metis (mono_tags, lifting) MinS.FaithfulMD)
  theorem FaithfulMS_all_ES: "(\<forall>WW RR II gg. \<langle>WW,RR,II,Range gg\<rangle> \<subseteq>\<^sub>E \<langle>Univ,RR,II,Univ\<rangle> \<longrightarrow> 
    MinS.ValM WW (MinS.DpToShM RR II gg WW \<phi>)) = (\<Turnstile>\<^sup>d' \<phi>)" 
  proof(unfold ValD'_def; safe)
    {
      fix R :: \<A> and I and g::\<E> and x
      interpret MinS_specific R I Univ Univ g \<phi> x unfolding MinS_specific_def by simp
      assume "\<forall>WW RR II gg. \<langle>WW,RR,II,Range gg\<rangle> \<subseteq>\<^sub>E \<langle>Univ,RR,II,Univ\<rangle> \<longrightarrow> 
        MinS.ValM WW (MinS.DpToShM RR II gg WW \<phi>)"
      hence "ValM (DpToShM \<phi>)" using ES' by blast
      thus "\<langle>Univ,R,I,Univ\<rangle>,g,x \<Turnstile>\<^sup>d \<phi>" using FaithfulMD valid_specific w_in_WW by blast
    }
  qed(simp add: MinS_ES.FaithfulMD_ES MinS_ES_def)
\<comment>\<open>Global faithfulness': quantifying over all locale interpretations of MinS_ES_Univ recovers exactly deep validity in 
      the universal domains.\<close>
  theorem FaithfulMS_all': "(\<forall>WW RR II gg. MinS_ES_Univ RR II gg WW \<longrightarrow> 
    MinS.ValM WW (MinS.DpToShM RR II gg WW \<phi>)) = (\<Turnstile>\<^sup>d' \<phi>)"
      unfolding MinS_ES_Univ_def MinS_ES_def using FaithfulMS_all_ES by force
\<comment>\<open>Consistency check.\<close>
  lemma True nitpick[satisfy] oops
end





==> anc/MinFMLinHOL_preliminaries.thy <==
theory MinFMLinHOL_preliminaries imports Main
begin
\<comment>\<open>Some global settings\<close> declare[[syntax_ambiguity_warning=false]] nitpick_params[user_axioms,expect=genuine]
\<comment>\<open>Declarations shared between the deep, maximal-shallow, and minimal-shallow embeddings of FML in HOL.\<close>
  typedecl D                                              \<comment>\<open>Domain of individuals (constant across worlds).\<close>
  typedecl w                                              \<comment>\<open>Type of possible worlds.\<close>
  type_synonym R  = nat                         \<comment>\<open>Binary relation symbols (encoded as naturals).\<close>
  type_synonym V  = nat                         \<comment>\<open>Individual variable symbols (encoded as naturals).\<close>
  type_synonym \<R> = "D\<Rightarrow>D\<Rightarrow>bool"         \<comment>\<open>Binary relations on individuals.\<close>
  type_synonym \<W> = "w\<Rightarrow>bool"              \<comment>\<open>Sets of possible worlds (the universe).\<close>
  type_synonym \<A> = "w\<Rightarrow>w\<Rightarrow>bool"        \<comment>\<open>Accessibility relations between worlds.\<close>
  type_synonym \<I>  = "R\<Rightarrow>w\<Rightarrow>\<R>"            \<comment>\<open>World-indexed interpretations of relation symbols.\<close>
  type_synonym \<E>  = "V\<Rightarrow>D"                  \<comment>\<open>Variable assignment functions.\<close>
  type_synonym \<D> = "D\<Rightarrow>bool"            \<comment>\<open>Domain restrictions (subsets of D as predicates).\<close>
\<comment>\<open>Pointwise update of variable assignments.\<close>
  definition EnvMod::"\<E>\<Rightarrow>V\<Rightarrow>D\<Rightarrow>\<E>" ("_[_ \<leftarrow> _]" [110,0,0] 110) where      "g[x\<leftarrow>d] \<equiv> \<lambda>z. if z = x then d else g z"
\<comment>\<open>Standard lemmas about variable-assignment update.\<close>
  lemma L1 [simp]:  "x \<noteq> y \<Longrightarrow> (g[y\<leftarrow>d]) x = g x"                               by (simp add: EnvMod_def)
  lemma L2:             "a \<noteq> c \<Longrightarrow> g[a\<leftarrow>d\<^sub>1][c\<leftarrow>d\<^sub>2] = g[c\<leftarrow>d\<^sub>2][a\<leftarrow>d\<^sub>1]"     by (auto simp: EnvMod_def)
  lemma L3 [simp]:  "(g[a\<leftarrow>d]) a = d"                                                  by (simp add: EnvMod_def)
  lemma L4 [simp]:  "g[a\<leftarrow>d\<^sub>1][a\<leftarrow>d\<^sub>2] = g[a\<leftarrow>d\<^sub>2]"                               by (auto simp: EnvMod_def)
\<comment>\<open>Standard predicates on accessibility relations (carried over from the PML preliminaries).\<close>
  abbreviation "reflexive      \<equiv> \<lambda>R::\<A>. \<forall>x. R x x"
  abbreviation "symmetric   \<equiv> \<lambda>R::\<A>. \<forall>x y. R x y \<longrightarrow> R y x"
  abbreviation "transitive     \<equiv> \<lambda>R::\<A>. \<forall>x y z. R x y \<and> R y z \<longrightarrow> R x z"
\<comment>\<open>Bounded quantifiers: \<open>\<forall>x:W. \<phi>\<close> stands for \<open>\<forall>x. W x \<longrightarrow> \<phi> x\<close> and \<open>\<exists>x:W. \<phi>\<close> stands for \<open>\<exists>x. W x \<and> \<phi> x\<close>.\<close>
  abbreviation (input) "BAll W \<phi> \<equiv> \<forall>x. W x \<longrightarrow> \<phi> x" 
  syntax "BAll"::"pttrn\<Rightarrow>logic\<Rightarrow>bool\<Rightarrow>bool" ("(3\<forall>(_/:_)./_)" [0,0,10]10)
  translations  "\<forall>x:W. \<phi>"  \<rightleftharpoons> "CONST BAll W (\<lambda>x. \<phi>)"
  abbreviation (input) "BEx W \<phi> \<equiv> \<exists>x. W x \<and> \<phi> x" 
  syntax "BEx"::"pttrn\<Rightarrow>logic\<Rightarrow>bool\<Rightarrow>bool" ("(3\<exists>(_/:_)./_)" [0,0,10]10)
  translations  "\<exists>x:W. \<phi>" \<rightleftharpoons> "CONST BEx W (\<lambda>x. \<phi>)"
\<comment>\<open>Set-as-predicate operations, range, and the universal domain.\<close>
  abbreviation (input) "Into"        (infix "into" 100)    where    " f into D \<equiv> \<forall>x. D (f x)"
  abbreviation (input) "Range"                                     where     "Range f \<equiv> \<lambda>x. \<exists>y. x = f y"
  abbreviation (input) "Onto"      (infix "onto" 100)    where        "f onto D \<equiv> D = Range f"
  abbreviation (input) "Subset"   (infix "\<^bold>\<subseteq>" 100)        where        "A \<^bold>\<subseteq> B \<equiv> \<forall>x. A x \<longrightarrow> B x"
  abbreviation (input) "Union"    (infixl "\<^bold>\<union>" 110)        where         "A \<^bold>\<union> B \<equiv> \<lambda>x. A x \<or> B x"
  abbreviation (input) "Univ"                                        where            "Univ \<equiv> \<lambda>x. True"
\<comment>\<open>Backward implication; useful for stating equivalences in two directions.\<close>
  abbreviation (input) Bimp (infixr "\<longleftarrow>" 50) where "\<phi> \<longleftarrow> \<psi> \<equiv> \<psi> \<longrightarrow> \<phi>"
end





==> anc/MinFMLinHOL_shallow.thy <==
theory MinFMLinHOL_shallow imports MinFMLinHOL_preliminaries
begin
\<comment>\<open>Maximal (heavyweight) shallow embedding of FML in HOL; FML formulas are HOL terms of the following type \<sigma>.\<close>
  type_synonym \<sigma> = "\<W>\<Rightarrow>\<A>\<Rightarrow>\<I>\<Rightarrow>\<D>\<Rightarrow>\<E>\<Rightarrow>w\<Rightarrow>bool"
\<comment>\<open>The five primitive cases.\<close>
  definition AtmS :: "R\<Rightarrow>V\<Rightarrow>V\<Rightarrow>\<sigma>"  ("_\<^sup>s'(_,_')")         where     "r\<^sup>s(x,y) \<equiv> \<lambda>W R I D g w. I r w (g x) (g y)"
  definition NegS :: "\<sigma>\<Rightarrow>\<sigma>"             ("\<not>\<^sup>s _" [58]59)   where     "\<not>\<^sup>s\<phi>    \<equiv> \<lambda>W R I D g w. \<not>(\<phi> W R I D g w)"
  definition AndS :: "\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>"        (infixr "\<and>\<^sup>s" 56)  where    "\<phi> \<and>\<^sup>s \<psi> \<equiv> \<lambda>W R I D g w. \<phi> W R I D g w \<and> \<psi> W R I D g w"
  definition ExS   :: "V\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>"        ("\<exists>\<^sup>s_. _" 53)       where     "\<exists>\<^sup>sx. \<phi> \<equiv> \<lambda>W R I D g w. \<exists>d:D. \<phi> W R I D (g[x\<leftarrow>d]) w"
  definition DiaS :: "\<sigma>\<Rightarrow>\<sigma>"             ("\<diamond>\<^sup>s _" [58]59)   where     "\<diamond>\<^sup>s\<phi>    \<equiv> \<lambda>W R I D g w. \<exists>v:W. R w v \<and> \<phi> W R I D g v"
\<comment>\<open>Derived connectives.\<close>
  definition OrS   :: "\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>"        (infixr "\<or>\<^sup>s" 54)  where     "\<phi> \<or>\<^sup>s \<psi> \<equiv> \<not>\<^sup>s(\<not>\<^sup>s\<phi> \<and>\<^sup>s \<not>\<^sup>s\<psi>)"
  definition ImpS :: "\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>"        (infixr "\<supset>\<^sup>s" 55)  where    "\<phi> \<supset>\<^sup>s \<psi> \<equiv> \<not>\<^sup>s\<phi> \<or>\<^sup>s \<psi>"
  definition AllS   :: "V\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>"        ("\<forall>\<^sup>s_. _" 53)        where    "\<forall>\<^sup>sx. \<phi>  \<equiv> \<not>\<^sup>s(\<exists>\<^sup>sx. \<not>\<^sup>s\<phi>)"
  definition BoxS :: "\<sigma>\<Rightarrow>\<sigma>"              ("\<box>\<^sup>s _" [58]59)   where     "\<box>\<^sup>s\<phi>    \<equiv> \<not>\<^sup>s(\<diamond>\<^sup>s(\<not>\<^sup>s\<phi>))"
\<comment>\<open>Relative truth and validity (mirroring the deep embedding).\<close>
  definition RelTruthS :: "\<W>\<Rightarrow>\<A>\<Rightarrow>\<I>\<Rightarrow>\<D>\<Rightarrow>\<E>\<Rightarrow>w\<Rightarrow>\<sigma>\<Rightarrow>bool" ("\<langle>_,_,_,_\<rangle>,_,_ \<Turnstile>\<^sup>s _" [100,0,0,0,0,100] 100) 
                                                           where "\<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>s \<phi> \<equiv> \<phi> W R I D g w"
  definition ValS :: "\<sigma>\<Rightarrow>bool" ("\<Turnstile>\<^sup>s _" 9) where                 "\<Turnstile>\<^sup>s \<phi> \<equiv> \<forall>W R I D g. g into D \<longrightarrow> (\<forall>w:W. \<langle>W,R,I,D\<rangle>,g,w \<Turnstile>\<^sup>s \<phi>)"
\<comment>\<open>Bag of definitions.\<close>
  named_theorems DefS lemmas DefS_defs [DefS] = AtmS_def NegS_def AndS_def ExS_def BoxS_def OrS_def 
    ImpS_def AllS_def DiaS_def RelTruthS_def ValS_def
end



==> anc/MinFMLinHOL_shallow_minimal.thy <==
theory MinFMLinHOL_shallow_minimal imports MinFMLinHOL_faithfulness_locale
begin
\<comment>\<open>Global interpretation of the minimal shallow embedding.\<close>
  consts RR::\<A> II::\<I> gg::\<E> WW::\<W>
  global_interpretation MinS RR II gg WW.
\<comment>\<open>Re-introduce the locale-internal notation at the global level.\<close>
  notation AtmM ("_\<^sup>m'(_,_')") and NegM ("\<not>\<^sup>m _" [58]59) and AndM (infixr "\<and>\<^sup>m" 56) and ExM  (binder "\<exists>\<^sup>m" 53) 
    and BoxM ("\<box>\<^sup>m _" [58]59) and OrM (infixr "\<or>\<^sup>m" 54) and ImpM (infixr "\<supset>\<^sup>m" 55) and AllM (binder "\<forall>\<^sup>m" 53) 
    and DiaM ("\<diamond>\<^sup>m _" [58]59) and RelativeTruthM ("_ \<Turnstile>\<^sup>m _") and ValM ("\<Turnstile>\<^sup>m _" 9) and DpToShM ("\<lparr>_\<rparr>")
end




==> anc/MinFMLinHOL_shallow_minimal_locale.thy <==
theory MinFMLinHOL_shallow_minimal_locale imports MinFMLinHOL_preliminaries
begin
\<comment>\<open>Minimal (lightweight) shallow embedding of FML in HOL, packaged as a locale.\<close>
  locale MinS = fixes RR :: \<A> and II :: \<I> and gg :: \<E> and WW::\<W>
  begin
\<comment>\<open>Formulas as HOL terms of type \<sigma> = \<w>\<Rightarrow>bool: only the dependency on the world is explicit.\<close>
    type_synonym \<sigma> = "w\<Rightarrow>bool"
\<comment>\<open>Five primitive cases.  ExM, AllM are HOL binders over V = nat; atoms consult II via gg.\<close>
    definition AtmM :: "R\<Rightarrow>V\<Rightarrow>V\<Rightarrow>\<sigma>"   ("_\<^sup>m'(_,_')")          where          "r\<^sup>m(x,y) \<equiv> \<lambda>w. II r w (gg x) (gg y)"
    definition NegM :: "\<sigma>\<Rightarrow>\<sigma>"              ("\<not>\<^sup>m _" [58]59)    where              "\<not>\<^sup>m\<phi> \<equiv> \<lambda>w. \<not>(\<phi> w)"
    definition AndM :: "\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>"         (infixr "\<and>\<^sup>m" 56)   where          "\<phi> \<and>\<^sup>m \<psi> \<equiv> \<lambda>w. \<phi> w \<and> \<psi> w"
    definition ExM   :: "(V\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>"      (binder "\<exists>\<^sup>m" 53)  where       "\<exists>\<^sup>md. \<Phi> d \<equiv> \<lambda>w. \<exists>d. \<Phi> d w"
    definition DiaM :: "\<sigma>\<Rightarrow>\<sigma>"              ("\<diamond>\<^sup>m _" [58]59)    where              "\<diamond>\<^sup>m\<phi> \<equiv> \<lambda>w. \<exists>v:WW. RR w v \<and> \<phi> v"
\<comment>\<open>Derived connectives.\<close>
    definition OrM   :: "\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>"         (infixr "\<or>\<^sup>m" 54)   where          "\<phi> \<or>\<^sup>m \<psi> \<equiv> \<not>\<^sup>m(\<not>\<^sup>m\<phi> \<and>\<^sup>m \<not>\<^sup>m\<psi>)"
    definition ImpM :: "\<sigma>\<Rightarrow>\<sigma>\<Rightarrow>\<sigma>"         (infixr "\<supset>\<^sup>m" 55)   where         "\<phi> \<supset>\<^sup>m \<psi> \<equiv> \<not>\<^sup>m\<phi> \<or>\<^sup>m \<psi>"
    definition AllM   :: "(V\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>"      (binder "\<forall>\<^sup>m" 53)  where      "\<forall>\<^sup>md. \<Phi> d  \<equiv> \<lambda>w. \<forall>d. \<Phi> d w"
    definition BoxM  :: "\<sigma>\<Rightarrow>\<sigma>"             ("\<box>\<^sup>m _" [58]59)     where             "\<box>\<^sup>m\<phi> \<equiv> \<not>\<^sup>m(\<diamond>\<^sup>m(\<not>\<^sup>m\<phi>))"
\<comment>\<open>Relative truth and validity, with worlds restricted to the universe WW.\<close>
    definition RelativeTruthM :: "w\<Rightarrow>\<sigma>\<Rightarrow>bool" ("_ \<Turnstile>\<^sup>m _") where        "w \<Turnstile>\<^sup>m \<phi> \<equiv> \<phi> w"
    definition ValM  :: "\<sigma>\<Rightarrow>bool"         ("\<Turnstile>\<^sup>m _" 9)              where           "\<Turnstile>\<^sup>m \<phi> \<equiv> \<forall>w:WW. w \<Turnstile>\<^sup>m \<phi>"
\<comment>\<open>Bag of definitions.\<close>
    named_theorems DefM lemmas DefM_defs [DefM] = AtmM_def NegM_def AndM_def ExM_def BoxM_def OrM_def 
      ImpM_def AllM_def DiaM_def RelativeTruthM_def ValM_def
  end
end





==> anc/README.md <==
# MinFMLinHOL — Isabelle/HOL sources

Isabelle/HOL development accompanying the paper

> **First-Order Modal Logic in HOL: Deep and Shallow Embeddings with
> Automated Faithfulness**
> Christoph Benzmüller and Daniel Kirchner
> ARQNL'26: International Workshop on Automated Reasoning in Quantified
> Non-Classical Logics, 2026.

This archive is the machine-checked artifact for the paper. It formalises
first-order modal logic (FML) with binary relational atoms, propositional
connectives, existential quantification, and the box modality, under
constant-domain Kripke semantics, and provides three embeddings of FML into
classical higher-order logic (HOL) — a deep embedding, a maximal-shallow
embedding, and a locale-based minimal-shallow embedding — together with
mechanised faithfulness proofs and a mechanisation of the (countable)
downward Löwenheim–Skolem theorem.

## Contents

| File | Description |
|------|-------------|
| `ROOT` | Isabelle session definition (session `MinFML`). |
| `MinFMLinHOL_preliminaries.thy` | Shared syntax, types, and notation. |
| `MinFMLinHOL_deep.thy` | Deep embedding: FML formulae as an inductive datatype with Kripke semantics. |
| `MinFMLinHOL_deep_subst_lemma.thy` | Substitution machinery for the deep embedding: free/bound/fresh predicates, capture-avoiding substitution, alphabetic renaming, the substitution lemma, and size-based induction principles. |
| `MinFMLinHOL_shallow.thy` | Maximal (heavyweight) shallow embedding. |
| `MinFMLinHOL_shallow_minimal_locale.thy` | Minimal-shallow embedding as the locale `MinS`, parametrised by an accessibility relation, world-indexed interpretation, universe of worlds, and variable assignment. |
| `MinFMLinHOL_shallow_minimal.thy` | Global (non-locale) instance of the minimal-shallow embedding. |
| `MinFMLinHOL_faithfulness_locale.thy` | Faithfulness between the deep and minimal-shallow embeddings, at the locale level. |
| `MinFMLinHOL_faithfulness.thy` | Global faithfulness theorem (`FaithfulMS_all`). |
| `MinFMLinHOL_ElementarySubstructure.thy` | Mechanisation of the countable downward Löwenheim–Skolem theorem (Tarski–Vaught construction) resolving the surjectivity problem over uncountable domains. |
| `MinFMLinHOL_experiments.thy` | Worked examples (tautologies, K-axiom, necessitation, Barcan/converse-Barcan, `nitpick` countermodels) in all three embeddings. |
| `MinFMLinHOL_experiments_locale.thy` | Locale-based transfer experiments. |

Line numbers cited in the paper refer to positions in these theory files.

## Building

The development builds under Isabelle2025-2 and Isabelle2026
(<https://isabelle.in.tum.de>). It depends only on `Main`,
`HOL-Library`, and `HOL-Library.Countable_Set`, all shipped with Isabelle.

From the directory containing this README:

```sh
isabelle build -D .
```

To browse interactively, open any theory file in Isabelle/jEdit, e.g.:

```sh
isabelle jedit -d . MinFMLinHOL_faithfulness.thy
```

The session `MinFML` (see `ROOT`) checks all theory files.

## Citation

These files are distributed as *ancillary files* of the extended
version of the accompanying paper on arXiv. If you use this
development, please cite that paper (arXiv identifier and DOI are shown
on the arXiv abstract page).

## License

Released under the Creative Commons Attribution 4.0 International
(CC BY 4.0) license; see `LICENSE`.


==> anc/ROOT <==
session MinFML = Main +
	sessions
		"HOL-Library"
	theories
		"MinFMLinHOL_preliminaries"
		"MinFMLinHOL_deep"
		"MinFMLinHOL_deep_subst_lemma"
		"MinFMLinHOL_shallow"
		"MinFMLinHOL_experiments"
		"MinFMLinHOL_ElementarySubstructure"
		"MinFMLinHOL_shallow_minimal_locale"
		"MinFMLinHOL_faithfulness_locale"
		"MinFMLinHOL_faithfulness"
		"MinFMLinHOL_shallow_minimal"
		"MinFMLinHOL_experiments_locale"

